GCC: Graph Contrastive Coding for Graph Neural Network Pre-Training

Graph representation learning has emerged as a powerful technique for addressing real-world problems. Various downstream graph learning tasks have benefited from its recent developments, such as node classification, similarity search, and graph classification. However, prior arts on graph representation learning focus on domain specific problems and train a dedicated model for each graph dataset, which is usually non-transferable to out-of-domain data. Inspired by the recent advances in pre-training from natural language processing and computer vision, we design Graph Contrastive Coding (GCC) -- a self-supervised graph neural network pre-training framework -- to capture the universal network topological properties across multiple networks. We design GCC's pre-training task as subgraph instance discrimination in and across networks and leverage contrastive learning to empower graph neural networks to learn the intrinsic and transferable structural representations. We conduct extensive experiments on three graph learning tasks and ten graph datasets. The results show that GCC pre-trained on a collection of diverse datasets can achieve competitive or better performance to its task-specific and trained-from-scratch counterparts. This suggests that the pre-training and fine-tuning paradigm presents great potential for graph representation learning.

==> fig/dataset_regression.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import statsmodels.api as sm\n",
    "import matplotlib.pyplot as plt\n",
    "from statsmodels.sandbox.regression.predstd import wls_prediction_std\n",
    "\n",
    "np.random.seed(9876789)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.array([1,2,3,4,5,6]).repeat(10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "y = np.array([[0.5916666666666667, 0.5583333333333333, 0.6916666666666667, 0.675, 0.6666666666666666, 0.7, 0.625, 0.6324786324786325, 0.6581196581196581, 0.6379310344827587],\n",
    "[0.5166666666666667, 0.5666666666666667, 0.6166666666666667, 0.7166666666666667, 0.6166666666666667, 0.5583333333333333, 0.6416666666666667, 0.6666666666666666, 0.6324786324786325, 0.6379310344827587],\n",
    "[0.5916666666666667, 0.5583333333333333, 0.7,0.7, 0.675, 0.5916666666666667, 0.65, 0.6239316239316239, 0.6410256410256411, 0.6120689655172413],\n",
    "[0.5833333333333334, 0.6083333333333333, 0.6916666666666667, 0.675, 0.6666666666666666, 0.6333333333333333, 0.625, 0.6581196581196581, 0.7264957264957265, 0.6551724137931034],\n",
    "[0.5416666666666666, 0.575, 0.65, 0.6833333333333333, 0.6416666666666667, 0.6, 0.625, 0.6068376068376068, 0.6324786324786325, 0.6120689655172413],\n",
    "[0.5916666666666667, 0.6583333333333333, 0.6666666666666666, 0.6833333333333333, 0.7250000000000001, 0.6333333333333333, 0.7083333333333334, 0.6752136752136753, 0.7094017094017093, 0.6551724137931034]]).flatten()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "X = sm.add_constant(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                            OLS Regression Results                            \n",
      "==============================================================================\n",
      "Dep. Variable:                      y   R-squared:                       0.025\n",
      "Model:                            OLS   Adj. R-squared:                  0.008\n",
      "Method:                 Least Squares   F-statistic:                     1.466\n",
      "Date:                Mon, 10 Feb 2020   Prob (F-statistic):              0.231\n",
      "Time:                        12:16:01   Log-Likelihood:                -177.56\n",
      "No. Observations:                  60   AIC:                             359.1\n",
      "Df Residuals:                      58   BIC:                             363.3\n",
      "Df Model:                           1                                         \n",
      "Covariance Type:            nonrobust                                         \n",
      "==============================================================================\n",
      "                 coef    std err          t      P>|t|      [0.025      0.975]\n",
      "------------------------------------------------------------------------------\n",
      "const         62.3940      1.397     44.658      0.000      59.597      65.191\n",
      "x1             0.4344      0.359      1.211      0.231      -0.284       1.153\n",
      "==============================================================================\n",
      "Omnibus:                        1.186   Durbin-Watson:                   1.464\n",
      "Prob(Omnibus):                  0.553   Jarque-Bera (JB):                1.239\n",
      "Skew:                          -0.281   Prob(JB):                        0.538\n",
      "Kurtosis:                       2.577   Cond. No.                         9.36\n",
      "==============================================================================\n",
      "\n",
      "Warnings:\n",
      "[1] Standard Errors assume that the covariance matrix of the errors is correctly specified.\n"
     ]
    }
   ],
   "source": [
    "model = sm.OLS(y*100, X)\n",
    "results = model.fit()\n",
    "print(results.summary())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "prstd, iv_l, iv_u = wls_prediction_std(results)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8,6))\n",
    "\n",
    "ax.plot(x, y*100, 'o', label=\"data\")\n",
    "ax.plot(x, results.fittedvalues, 'r--.', label=\"OLS\")\n",
    "#ax.plot(x, iv_u, 'r--')\n",
    "#ax.plot(x, iv_l, 'r--')\n",
    "#ax.legend(loc='best', fontsize=20)\n",
    "ax.set_xlabel(\"# datasets\", fontsize=25)\n",
    "ax.set_ylabel(\"Accuracy\", fontsize=25)\n",
    "plt.savefig(\"dataset.pdf\", fotmat=\"pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_collab = [[0.7984031936127745, 0.7684630738522954, 0.7724550898203593, 0.7524950099800399, 0.7664670658682635, 0.7735470941883767, 0.8036072144288577, 0.7675350701402806, 0.7474949899799599, 0.7414829659318637],\n",
    "[0.7125748502994012, 0.7145708582834331, 0.7405189620758483, 0.6926147704590818, 0.7624750499001997, 0.7354709418837675, 0.7414829659318637, 0.7034068136272545, 0.6953907815631263, 0.7134268537074149],\n",
    "[0.8143712574850299, 0.7664670658682635, 0.7924151696606786, 0.7704590818363274, 0.7984031936127745, 0.7895791583166333, 0.8316633266533067, 0.7935871743486974, 0.779559118236473, 0.7575150300601202],\n",
    "[0.8023952095808383, 0.7764471057884231, 0.7884231536926147, 0.7524950099800399, 0.8023952095808383, 0.781563126252505, 0.7975951903807615, 0.7995991983967936, 0.781563126252505, 0.7555110220440882],\n",
    "[0.7764471057884231, 0.7884231536926147, 0.7904191616766467, 0.782435129740519, 0.7964071856287425, 0.7775551102204409, 0.8176352705410822, 0.7875751503006012, 0.7755511022044088, 0.7755511022044088],\n",
    "[0.7924151696606786, 0.7604790419161677, 0.780439121756487, 0.782435129740519, 0.7964071856287425, 0.7855711422845691, 0.8036072144288577, 0.7855711422845691, 0.7995991983967936, 0.7875751503006012]]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_collab = np.array(y_collab).flatten()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                            OLS Regression Results                            \n",
      "==============================================================================\n",
      "Dep. Variable:                      y   R-squared:                       0.213\n",
      "Model:                            OLS   Adj. R-squared:                  0.199\n",
      "Method:                 Least Squares   F-statistic:                     15.70\n",
      "Date:                Mon, 10 Feb 2020   Prob (F-statistic):           0.000206\n",
      "Time:                        12:17:35   Log-Likelihood:                -143.56\n",
      "No. Observations:                  60   AIC:                             291.1\n",
      "Df Residuals:                      58   BIC:                             295.3\n",
      "Df Model:                           1                                         \n",
      "Covariance Type:            nonrobust                                         \n",
      "==============================================================================\n",
      "                 coef    std err          t      P>|t|      [0.025      0.975]\n",
      "------------------------------------------------------------------------------\n",
      "const         74.4737      0.793     93.938      0.000      72.887      76.061\n",
      "x1             0.8065      0.204      3.962      0.000       0.399       1.214\n",
      "==============================================================================\n",
      "Omnibus:                        3.325   Durbin-Watson:                   1.115\n",
      "Prob(Omnibus):                  0.190   Jarque-Bera (JB):                2.393\n",
      "Skew:                          -0.413   Prob(JB):                        0.302\n",
      "Kurtosis:                       3.524   Cond. No.                         9.36\n",
      "==============================================================================\n",
      "\n",
      "Warnings:\n",
      "[1] Standard Errors assume that the covariance matrix of the errors is correctly specified.\n"
     ]
    }
   ],
   "source": [
    "model2 = sm.OLS(y_collab*100, X)\n",
    "results2 = model2.fit()\n",
    "print(results2.summary())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "prstd, iv_l, iv_u = wls_prediction_std(results2)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8,6))\n",
    "\n",
    "ax.plot(x, y_collab*100, 'o', label=\"data\")\n",
    "ax.plot(x, results.fittedvalues, 'r--.', label=\"OLS\")\n",
    "#ax.plot(x, iv_u, 'r--')\n",
    "#ax.plot(x, iv_l, 'r--')\n",
    "#ax.legend(loc='best', fontsize=20)\n",
    "ax.set_xlabel(\"# datasets\", fontsize=25)\n",
    "ax.set_ylabel(\"Accuracy\", fontsize=25)\n",
    "plt.savefig(\"dataset_collab.pdf\", fotmat=\"pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "tips = sns.load_dataset(\"tips\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>total_bill</th>\n",
       "      <th>tip</th>\n",
       "      <th>sex</th>\n",
       "      <th>smoker</th>\n",
       "      <th>day</th>\n",
       "      <th>time</th>\n",
       "      <th>size</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>16.99</td>\n",
       "      <td>1.01</td>\n",
       "      <td>Female</td>\n",
       "      <td>No</td>\n",
       "      <td>Sun</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>10.34</td>\n",
       "      <td>1.66</td>\n",
       "      <td>Male</td>\n",
       "      <td>No</td>\n",
       "      <td>Sun</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>21.01</td>\n",
       "      <td>3.50</td>\n",
       "      <td>Male</td>\n",
       "      <td>No</td>\n",
       "      <td>Sun</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>23.68</td>\n",
       "      <td>3.31</td>\n",
       "      <td>Male</td>\n",
       "      <td>No</td>\n",
       "      <td>Sun</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>24.59</td>\n",
       "      <td>3.61</td>\n",
       "      <td>Female</td>\n",
       "      <td>No</td>\n",
       "      <td>Sun</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>4</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>239</th>\n",
       "      <td>29.03</td>\n",
       "      <td>5.92</td>\n",
       "      <td>Male</td>\n",
       "      <td>No</td>\n",
       "      <td>Sat</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>3</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>240</th>\n",
       "      <td>27.18</td>\n",
       "      <td>2.00</td>\n",
       "      <td>Female</td>\n",
       "      <td>Yes</td>\n",
       "      <td>Sat</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>241</th>\n",
       "      <td>22.67</td>\n",
       "      <td>2.00</td>\n",
       "      <td>Male</td>\n",
       "      <td>Yes</td>\n",
       "      <td>Sat</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>242</th>\n",
       "      <td>17.82</td>\n",
       "      <td>1.75</td>\n",
       "      <td>Male</td>\n",
       "      <td>No</td>\n",
       "      <td>Sat</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>243</th>\n",
       "      <td>18.78</td>\n",
       "      <td>3.00</td>\n",
       "      <td>Female</td>\n",
       "      <td>No</td>\n",
       "      <td>Thur</td>\n",
       "      <td>Dinner</td>\n",
       "      <td>2</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>244 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "     total_bill   tip     sex smoker   day    time  size\n",
       "0         16.99  1.01  Female     No   Sun  Dinner     2\n",
       "1         10.34  1.66    Male     No   Sun  Dinner     3\n",
       "2         21.01  3.50    Male     No   Sun  Dinner     3\n",
       "3         23.68  3.31    Male     No   Sun  Dinner     2\n",
       "4         24.59  3.61  Female     No   Sun  Dinner     4\n",
       "..          ...   ...     ...    ...   ...     ...   ...\n",
       "239       29.03  5.92    Male     No   Sat  Dinner     3\n",
       "240       27.18  2.00  Female    Yes   Sat  Dinner     2\n",
       "241       22.67  2.00    Male    Yes   Sat  Dinner     2\n",
       "242       17.82  1.75    Male     No   Sat  Dinner     2\n",
       "243       18.78  3.00  Female     No  Thur  Dinner     2\n",
       "\n",
       "[244 rows x 7 columns]"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "tips"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = sns.regplot(x=X[:, 1], y=y_collab*100, x_estimator=np.mean)\n",
    "ax.set_xlabel(\"# datasets\", fontsize=25)\n",
    "ax.set_ylabel(\"Accuracy (%)\", fontsize=25)\n",
    "plt.savefig(\"dataset_collab_new.pdf\", fotmat=\"pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "ax = sns.regplot(x=X[:, 1], y=y*100, x_estimator=np.mean)\n",
    "ax.set_xlabel(\"# datasets\", fontsize=25)\n",
    "ax.set_ylabel(\"Accuracy (%)\", fontsize=25)\n",
    "plt.savefig(\"dataset_airport_new.pdf\", fotmat=\"pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "samples = np.array([0.507, 1.177, 2.765, 4.955, 6.684, 8.585, 11.7]) \n",
    "\n",
    "hits10 = np.array([0.0441235, 0.114284, 0.3207723, 0.493242, 0.566384, 0.60958, 0.655028])\n",
    "\n",
    "# Initialize figure and ax\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "# Set the scale of the x-and y-axes\n",
    "#ax.set(xscale=\"log\")\n",
    "sns.pointplot(samples, hits10, ax=ax)\n",
    "plt.xlabel(\"# samples (x10e9)\", fontsize=20)\n",
    "plt.ylabel(\"HITS@10\", fontsize=20)\n",
    "plt.savefig(\"clueweb.pdf\", format=\"pdf\",  bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "samples = np.array([0.8421, 1.955, 4.592, 8.23, 11.1, 14.26]) \n",
    "\n",
    "hits10 = np.array([0.148044, 0.224744, 0.332315, 0.419292, 0.461233, 0.486192])\n",
    "\n",
    "# Initialize figure and ax\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "# Set the scale of the x-and y-axes\n",
    "#ax.set(xscale=\"log\")\n",
    "sns.pointplot(samples, hits10, ax=ax)\n",
    "plt.xlabel(\"# samples (x10e9)\", fontsize=20)\n",
    "plt.ylabel(\"HITS@10\", fontsize=20)\n",
    "plt.savefig(\"hyperlink2014.pdf\", format=\"pdf\",  bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

